ImPosing: Implicit Pose Encoding for Efficient Visual Localization

We propose a novel learning-based formulation for visual localization of vehicles that can operate in real-time in city-scale environments. Visual localization algorithms determine the position and orientation from which an image has been captured, using a set of geo-referenced images or a 3D scene representation. Our new localization paradigm, named Implicit Pose Encoding (ImPosing), embeds images and camera poses into a common latent representation with 2 separate neural networks, such that we can compute a similarity score for each image-pose pair. By evaluating candidates through the latent space in a hierarchical manner, the camera position and orientation are not directly regressed but incrementally refined. Very large environments force competitors to store gigabytes of map data, whereas our method is very compact independently of the reference database size. In this paper, we describe how to effectively optimize our learned modules, how to combine them to achieve real-time localization, and demonstrate results on diverse large scale scenarios that significantly outperform prior work in accuracy and computational efficiency.

==> figures/efficiency/draw_tab.py <==
import matplotlib.pyplot as plt
import glob
import json
import numpy as np


def plot_mem(ax, data, min_im=2e3, max_im=1e6, im_step=1e2):
    x_axis = np.arange(min_im, max_im, im_step)
    for dt in data.values():
        if dt["memory"]["type"] == "linear":
            y_axis = [dt["memory"]["size_offset"] + n * dt["memory"]["size"]
                      for n in x_axis]
        elif dt["memory"]["type"] == "cst":
            y_axis = [dt["memory"]["size"]] * x_axis.shape[0]
        else:
            raise NotImplemented(f"Unknown memory type "
                                 f"{dt['memory']['size']}")

        disp = dt["display"]
        ax.plot(x_axis, y_axis, c=disp["c"], ls=disp["l"], lw=line_width)


def plt_error(ax, data, err_c='r', max_err=40):
    s_legend = {}
    for dt in data.values():
        disp = dt["display"]
        for scene, err in dt["errors"].items():
            if err["error"] > max_err:
                continue
            if disp['text_side'] == 'right':
                h_offset = -err["n_images"] * 0.02
            else:
                h_offset = err["n_images"] * 0.02
            ax.scatter(err["n_images"],
                       err["error"],
                       c=disp['c'],
                       marker=disp["m"],
                       zorder=2,
                       s=marker_size)
            plt.text(err["n_images"] + h_offset,
                     err["error"],
                     f"{err['error']}",
                     va='top',
                     ha=disp['text_side'],
                     backgroundcolor='w',
                     color=err_c,
                     zorder=1,
                     fontsize=text_size)
            if scene in s_legend:
                s_legend[scene][1] = max(s_legend[scene][1], err["error"])
            else:
                s_legend[scene] = [err["n_images"], err["error"]]

    for scene, (im, max_err) in s_legend.items():
        plt.vlines(im, ymin=0, ymax=max_err, colors=err_c,
                   linestyles='dotted', alpha=0.5)
        plt.text(im, max_err + 0.1, scene, ha='center', va='bottom',
                    fontsize=subtitle_size)


def main():
    folder = "data"
    min_im = 4e3
    max_im = 24e4
    im_step = 1e2
    max_err = 10
    data = dict()
    err_c = 'r'
    for method in glob.glob(folder + '/*.json'):
        with open(method, 'r') as f:
            m_data = json.load(f)
            data[m_data["name"]] = m_data
    fig, ax1 = plt.subplots()
    plt.yscale("log")
    ax2 = ax1.twinx()
    plt.yscale("log")

    plot_mem(ax1, data, min_im, max_im, im_step)
    plt_error(ax2, data, err_c, max_err)

    ax1.set_xlabel('Number of Images (log scale)', fontsize=title_size)
    ax1.set_ylabel('In-device storage (Mb)', fontsize=title_size)
    ax2.set_ylabel('Median position error (log scale, m)', color=err_c,
                   fontsize=title_size)

    plt.xscale("log")

    lines = []
    methods = []
    for d in data.values():
        disp = d["display"]
        methods.append(d["name"])
        lines.append(plt.Line2D([0], [0],
                                c=disp['c'],
                                lw=line_width,
                                marker=disp['m'],
                                markersize=marker_size / 5,
                                linestyle=disp['l']))

    ax1.legend(lines, methods, title_fontsize=title_size)
    plt.show()


marker_size = 50
line_width = 2
text_size = 'large'
title_size = 'xx-large'
subtitle_size = 'x-large'

if __name__ == "__main__":
    main()

